Tessellations of hyperbolic surfaces

A finite subset S of a closed hyperbolic surface F canonically determines a "centered dual decomposition" of F: a cell structure with vertex set S, geodesic edges, and 2-cells that are unions of the corresponding Delaunay polygons. Unlike a Delaunay polygon, a centered dual 2-cell Q is not determined by its collection of edge lengths; but together with its combinatorics, these determine an "admissible space" parametrizing geometric possibilities for the Delaunay cells comprising Q. We illustrate its application by using the centered dual decomposition to extract combinatorial information about the Delaunay tessellation among certain genus-2 surfaces, and with this relate injectivity radius to covering radius here.

==> anc/T_33b3.py <==
##  This program computes the radius-r defect of a centered dual 2-cell
##  containing a two-edged tree T with all vertices of valence three and
##  root vertex in only one edge.

from math import *
import cyc_poly

print "Frontier edges e_0 and e_1 contain the furthest vertex v0 from the root."
D0 = input("Enter cosh d0: ")
D1 = input("Enter cosh d1: ")
## B0 = cosh b0, where b0 is the minimal length of the geometric dual to
## the edge containing v0.
B0 = cyc_poly.BC_tri(D0,D1)

print "Other non-root vertex v1 is in frontier edge e_2."
D2 = input("Enter cosh d2: ")
##  B = cosh b, where b is the minimal length of the geometric dual to
##  the edge of T (see Lemma 5.5).
B1 = cyc_poly.BC_tri(B0,D2)

print "Frontier edges e3 and e4 contain the root vertex."
D3 = input("Enter cosh d3: ")
D4 = input("Enter cosh d4: ")

print "Radius is r."
R = input("Enter cosh r: ")

##  The basic algorithm from Section 7.
horodef0 = cyc_poly.def_horotri(R,D0,D1)
horodef1 = cyc_poly.def_horotri(R,B0,D2)
B1prime = cyc_poly.BC_tri(D3,D4)
D3prime = cyc_poly.BC_tri(B1,D4)
D4prime = cyc_poly.BC_tri(B1,D3)
##  The first three computations below use Remark 7.5.
if B1 > B1prime:
    maindef = min(cyc_poly.def_BCtri(R,D3,B1-D3+1),cyc_poly.def_BCtri(R,B1-D4+1,D4))
elif D3 > D3prime:
    maindef = min(cyc_poly.def_BCtri(R,B1,D3-B1+1),cyc_poly.def_BCtri(R,D3-D4+1,D4))
elif D4 > D4prime:
    maindef = min(cyc_poly.def_BCtri(R,B1,D4-B1+1),cyc_poly.def_BCtri(R,D4-D3+1,D3))
else:
    maindef = cyc_poly.def_tri(R,B1,D3,D4)
print maindef

print "Basic algorithm yields a bound of: ", horodef0+horodef1+maindef
print

##  Improvement: case (1) (see Lemma 6.1 and Section 7.1).
BCdef0 = cyc_poly.def_BCtri(R,D0,D1)
BCdef1 = cyc_poly.def_BCtri(R,B0,D2)
print "Case (1) improvement yields: ", BCdef0+BCdef1+maindef

##  Improvement: case (2) (see Lemma 6.1 and Section 7.2).
maindefA = min(cyc_poly.def_BCtri(R,B1,D3),cyc_poly.def_BCtri(R,B1,D4))
print "Case (2)(A) improvement yields: ", horodef0+horodef1+maindefA
##  In Case (2)(B) below we use Remark 7.10.
if B1 >= B1prime:
    Case2B = horodef0+BCdef1+max(maindef,cyc_poly.def_BCtri(R,D3,D4))
else:
    BCdef1 = max(BCdef1,min(cyc_poly.def_BCtri(R,D3,B1prime-D3+1),cyc_poly.def_BCtri(R,B1prime-D4+1,D4)))
    Case2B = horodef0+BCdef1+max(maindef,cyc_poly.def_BCtri(R,B1,D4))
print "Case (2)(B) improvement yields: ", Case2B

##  In Case (3) we cheat by bounding below using a symmetric pentagon.
D = min(D0,D1,D2,D3,D4)
print "Case (3) improvement yields: ", cyc_poly.def_symm(R,5,D)


==> anc/T_3b33.py <==
##  This program computes the radius-r defect of a centered dual 2-cell
##  containing a two-edged tree T with all vertices of valence three and
##  root vertex in both edges.

from math import *
import cyc_poly

print "Frontier edges e_0 and e_1 contain the non-root vertex v0."
D0 = input("Enter cosh d0: ")
D1 = input("Enter cosh d1: ")
## B0 = cosh b0, where b0 is the minimal length of the geometric dual to
## the edge containing v0.
B0 = cyc_poly.BC_tri(D0,D1)

print "Other non-root vertex v1 is in frontier edges e_2 and e_3."
D2 = input("Enter cosh d2: ")
D3 = input("Enter cosh d3: ")
##  B = cosh b, where b is the minimal length of the geometric dual to
##  the edge of T (see Lemma 5.5).
B1 = cyc_poly.BC_tri(D2,D3)

print "Frontier edge e4 contains the root vertex."
D4 = input("Enter cosh d4: ")

print "Radius is r."
R = input("Enter cosh r: ")

##  The basic algorithm from Section 7.
horodef0 = cyc_poly.def_horotri(R,D0,D1)
horodef1 = cyc_poly.def_horotri(R,D2,D3)
B0prime = cyc_poly.BC_tri(B1,D4)
B1prime = cyc_poly.BC_tri(B0,D4)
D4prime = cyc_poly.BC_tri(B0,B1)
##  The first three computations below use Remark 7.5.
if B0 > B0prime:
    maindef = min(cyc_poly.def_BCtri(R,B1,B0-B1+1),cyc_poly.def_BCtri(R,B0-D4+1,D4))
elif B1 > B1prime:
    maindef = min(cyc_poly.def_BCtri(R,B0,B1-B0+1),cyc_poly.def_BCtri(R,B1-D4+1,D4))
elif D4 > D4prime:
    maindef = min(cyc_poly.def_BCtri(R,B0,D4-B0+1),cyc_poly.def_BCtri(R,D4-B1+1,B1))
else:
    maindef = cyc_poly.def_tri(R,B0,B1,D4)

print "Basic algorithm yields a bound of: ", horodef0+horodef1+maindef

##  Improvement: case (1) (see Lemma 6.1 and Section 7.1).
BCdef0 = cyc_poly.def_BCtri(R,D0,D1)
BCdef1 = cyc_poly.def_BCtri(R,D2,D3)
print "Case (1) improvement yields: ", BCdef0+BCdef1+maindef

##  Improvement: case (2) (see Lemma 6.1 and Section 7.2).
print "Case (2)(A) improvement yields: ", horodef0+horodef1+cyc_poly.def_BCtri(R,B0,B1)
##  In Case (2)(B) below we use Remark 7.10.
if B0 >= B0prime:
    left = BCdef0+horodef1+max(maindef,cyc_poly.def_BCtri(R,B1,D4))
else:
    BCdef0 = max(BCdef0,min(cyc_poly.def_BCtri(R,D0,B0prime-D0+1),cyc_poly.def_BCtri(R,B0prime-D1+1,D1)))
    left = BCdef0+horodef1+max(maindef,cyc_poly.def_BCtri(R,B1,D4))
if B1 >= B1prime:
    right = horodef0+BCdef1+max(maindef,cyc_poly.def_BCtri(R,B0,D4))
else:
    BCdef1 = max(BCdef1,min(cyc_poly.def_BCtri(R,D2,B1prime-D2+1),cyc_poly.def_BCtri(R,B1prime-D3+1,D3)))
    right = horodef0+BCdef1+max(maindef,cyc_poly.def_BCtri(R,B0,D4))
print "Case (2)(B) improvement yields: ", min(left,right)

##  In Case (3) we cheat by bounding below using a symmetric pentagon.
D = min(D0,D1,D2,D3,D4)
print "Case (3) improvement yields: ", cyc_poly.def_symm(R,5,D)


==> anc/T_3b4.py <==
##  This program computes the radius-r defect of a centered dual 2-cell
##  containing a one-edged tree T with root vertex of valence four and
##  other vertex of valence three

from math import *
import cyc_poly

print "Frontier edges e_0, e_1, and e_2 contain the root vertex."
D0 = input("Enter cosh d0: ")
D1 = input("Enter cosh d1: ")
D2 = input("Enter cosh d2: ")

print "Other vertex is contained in frontier edges e_3 and e_4."
D3 = input("Enter cosh d3: ")
D4 = input("Enter cosh d4: ")
##  B = cosh b, where b is the minimal length of the geometric dual to
##  the edge of T (see Lemma 5.5).
B = cyc_poly.BC_tri(D3,D4)

print "Radius is r."
R = input("Enter cosh r: ")

##  The basic algorithm from Section 7.
horodef = cyc_poly.def_horotri(R,D3,D4)
print "horodef: ", horodef
Bprime = cyc_poly.BC_quad(D0,D1,D2)
D0prime = cyc_poly.BC_quad(B,D1,D2)
D1prime = cyc_poly.BC_quad(B,D0,D2)
D2prime = cyc_poly.BC_quad(B,D0,D1)
if B > Bprime:
    maindef = cyc_poly.def_quad(R,Bprime,D0,D1,D2)
elif D0 > D0prime:
    maindef = cyc_poly.def_quad(R,B,D0prime,D1,D2)
elif D1 > D1prime:
    maindef = cyc_poly.def_quad(R,B,D0,D1prime,D2)
elif D2 > D2prime:
    maindef = cyc_poly.def_quad(R,B,D0,D1,D2prime)
else:
    maindef = cyc_poly.def_quad(R,B,D0,D1,D2)
print "maindef: ", maindef

print "Basic algorithm yields a bound of: ", horodef+maindef
print

##  Improvement: case (1) (see Lemma 6.1 and Section 7.1).
BCdef = cyc_poly.def_tri(R,D3,D4,B)
print "BCdef: ", BCdef
print "Case (1) improvement yields: ", BCdef+maindef
print

##  Improvement: case (2) (see Lemma 6.1 and Section 7.2).
maindef1 = min(cyc_poly.def_quad(R,B,D0prime,D1,D2),cyc_poly.def_quad(R,B,D0,D1prime,D2),cyc_poly.def_quad(R,B,D0,D1,D2prime))
print "maindef1: ", maindef1
print "Case (2)(A) improvement yields: ", horodef+maindef1

print "There is no case (2)(B) or (3) in this case (see Lemma 6.1)."


==> anc/T_4b3.py <==
##  This program computes the radius-r defect of a centered dual 2-cell
##  containing a one-edged tree T with root vertex of valence three and
##  other vertex of valence four.

from math import *
import cyc_poly

print "Frontier edges e_0 and e_1 contain the root vertex."
D0 = input("Enter cosh d0: ")
D1 = input("Enter cosh d1: ")

print "Other vertex is in frontier edges e_2, e_3 and e_4."
D2 = input("Enter cosh d2: ")
D3 = input("Enter cosh d3: ")
D4 = input("Enter cosh d4: ")
##  B = cosh b, where b is the minimal length of the geometric dual to
##  the edge of T (see Lemma 5.5).
B = cyc_poly.BC_quad(D2,D3,D4)
print "B = ", B
print

print "Radius is r."
R = input("Enter cosh r: ")

##  The basic algorithm from Section 7.
horodef = cyc_poly.def_horoquad(R,D2,D3,D4)
print "horodef: ", horodef
Bprime = cyc_poly.BC_tri(D0,D1)
D0prime = cyc_poly.BC_tri(B,D1)
D1prime = cyc_poly.BC_tri(B,D0)
##  The first three computations below use Remark 7.5.
if B > Bprime:
    maindef = min(cyc_poly.def_BCtri(R,D0,B-D0+1),cyc_poly.def_BCtri(R,B-D1+1,D1))
elif D0 > D0prime:
    maindef = min(cyc_poly.def_BCtri(R,B,D0-B+1),cyc_poly.def_BCtri(R,D0-D1+1,D1))
elif D1 > D1prime:
    maindef = min(cyc_poly.def_BCtri(R,B,D1-B+1),cyc_poly.def_BCtri(R,D1-D0+1,D0))
else:
    maindef = cyc_poly.def_tri(R,B,D0,D1)
print "maindef: ", maindef

print "Basic algorithm yields a bound of: ", horodef+maindef
print

##  Improvement: case (1) (see Lemma 6.1 and Section 7.1).
BCdef = cyc_poly.def_BCquad(R,D2,D3,D4)
print "BCdef: ", BCdef
print "Case (1) improvement yields: ", BCdef+maindef
print

##  Improvement: case (2) (see Lemma 6.1 and Section 7.2).
maindef1 = min(cyc_poly.def_tri(R,B,D0prime,D1),cyc_poly.def_tri(R,B,D0,D1prime))
print "maindef1: ", maindef1
print "Case (2)(A) improvement yields: ", horodef+maindef1

print "There is no case (2)(B) or (3) for this tree (see Lemma 6.1)."

